Improving Offline-to-Online Reinforcement Learning with Q Conditioned State Entropy Exploration

Studying how to fine-tune offline reinforcement learning (RL) pre-trained policy is profoundly significant for enhancing the sample efficiency of RL algorithms. However, directly fine-tuning pre-trained policies often results in sub-optimal performance. This is primarily due to the distribution shift between offline pre-training and online fine-tuning stages. Specifically, the distribution shift limits the acquisition of effective online samples, ultimately impacting the online fine-tuning performance. In order to narrow down the distribution shift between offline and online stages, we proposed Q conditioned state entropy (QCSE) as intrinsic reward. Specifically, QCSE maximizes the state entropy of all samples individually, considering their respective Q values. This approach encourages exploration of low-frequency samples while penalizing high-frequency ones, and implicitly achieves State Marginal Matching (SMM), thereby ensuring optimal performance, solving the asymptotic sub-optimality of constraint-based approaches. Additionally, QCSE can seamlessly integrate into various RL algorithms, enhancing online fine-tuning performance. To validate our claim, we conduct extensive experiments, and observe significant improvements with QCSE (about 13% for CQL and 8% for Cal-QL). Furthermore, we extended experimental tests to other algorithms, affirming the generality of QCSE.

==> icml2024/image/entropy_vis/entropy_vis_legend.py <==
import matplotlib.pyplot as plt
from matplotlib.font_manager import FontProperties
fig = plt.figure(figsize=(13, 0.8))
plt.gca().axis('off')
# Define colors and labels
#colors = ["salmon", "sandybrown", "darkseagreen", 'cornflowerblue', 'palevioletred']
colors = ['indianred','orange']
labels = ["AWAC-QCSE", "AWAC"]

# Create custom legend handles
handles = []
for i in range(len(colors)):
    handles.append(plt.Line2D([], [], color=colors[i], label=labels[i]))

# Create a legend with custom font properties (without any associated data)
font_properties = FontProperties(family='Times New Roman', style='normal', size=15)

# Create a legend without the frame (without any associated data)
legend = plt.legend(handles=handles, loc='center', ncol=2, prop=font_properties)  # 如果要改变legend的行列数，就只需要修改ncol
#legend.set_frame_on(False)  # Remove the legend frame or box

plt.gca().axes.get_xaxis().set_visible(False)
plt.gca().axes.get_yaxis().set_visible(False)
#plt.show()
plt.savefig('entropy_vis_legend.pdf')
